LLMic: Romanian Foundation Language Model

Recent advances in Large Language Models (LLMs) have demonstrated remarkable capabilities across various tasks with commercial models leading the way. While open models usually operate at a smaller scale, they maintain competitiveness through specialization and fine-tuning. However, a significant challenge persists: open models often underperform in low-resource languages due to limited representation in the training corpus. In this paper, we present LLMic, a bilingual foundation language model designed specifically for the Romanian Language. We document the complete process of pretraining a foundation model for a low-resource language, including corpus construction, architecture selection, and hyper-parameter optimization. Our evaluation demonstrates that LLMic can be specialized for tasks in the target language, achieving results comparable to other much larger open models. We show that fine-tuning LLMic for language translation after the initial pretraining phase outperforms existing solutions in English-to-Romanian translation tasks. This opens the path for efficient large-scale processing for the Romanian language community, using the much smaller LLMic model

==> diagrams/plot.py <==
import plotly.graph_objects as go
import plotly.io as pio

pio.kaleido.scope.mathjax = None
# Data
models = ['LLMic', 'Llama3', 'Gemma2', 'Mistral', 'OLMo', 'EuroLLM']
fertility_rates = [1.38, 2.18, 1.92, 2.48, 2.38, 1.99]

# Create the bar chart
fig = go.Figure(data=[
    go.Bar(
        x=models,
        y=fertility_rates,
        text=[f'{rate:.2f}' for rate in fertility_rates],
        textposition='outside',
        marker=dict(
            color=['#FF9999', '#66B2FF', '#99FF99', '#FFCC99', '#FF99CC', '#99CCFF'],
            line=dict(color='#000000', width=1.5)
        ),
        width=0.6
    )
])

# Customize the layout
fig.update_layout(
    xaxis_title={
        'text': "Model",
        'font': dict(size=18)
    },
    yaxis_title={
        'text': "Fertility Rate (tokens/word)",
        'font': dict(size=18)
    },
    plot_bgcolor='white',
    yaxis=dict(
        gridcolor='lightgray',
        zeroline=True,
        zerolinecolor='black',
        zerolinewidth=1,
        range=[0, max(fertility_rates) * 1.15]  # Add 15% padding above highest bar
    ),
    xaxis=dict(
        tickangle=45,
        tickfont=dict(size=14)
    ),
    showlegend=False,
    height=600,
    width=800,
    margin=dict(t=100, l=100, r=50, b=100)
)

# Add a subtle grid
fig.update_yaxes(showgrid=True, gridwidth=1, gridcolor='lightgray')

# Save the plot as PDF
fig.write_image("tokenizers.pdf")

